Double Tiles

Which polygons admit two (or more) distinct lattice tilings of the plane? We call such polygons double tiles. It is well-known that a lattice tiling is always combinatorially isomorphic either to a grid of squares or to a grid of regular hexagons. We focus on the special case of the double tile problem where both tilings are in the square class. For this special case, we give an explicit description of all double tiles. We establish the result for polyominoes first; then, with little additional effort, we extend the proof to general polygons. Central to the description is a certain finite set of transformations which we apply iteratively to a base shape in order to obtain one family of "fractal-like" polyominoes. The double tiles are then given by these polyominoes together with particular "deformations" of them.

==> tt-figs/tt-tools.py <==
def reverse_of(word):
    return ''.join([{'l': 'r', 'r': 'l',
                     'u': 'd', 'd': 'u'}[letter]
                    for letter in word[::-1]])

def shift_of(i, array):
    i = i % 8
    return array[i:] + array[:i]

def f_base_of(words):
    return [reverse_of(words[3] + words[4] + words[5]),
            words[1], words[2], words[3],
            reverse_of(words[7] + words[0] + words[1]),
            words[5], words[6], words[7]]

def f_of(i, words):
    return shift_of(-i, f_base_of(shift_of(i, words)))

def g_base_of(words):
    return [reverse_of(words[2] + words[3] + words[4] + words[5] + words[6]),
            words[0] + words[1] + words[2],
            reverse_of(words[4] + words[5] + words[6] + words[7] + words[0]),
            words[2] + words[3] + words[4],
            reverse_of(words[6] + words[7] + words[0] + words[1] + words[2]),
            words[4] + words[5] + words[6],
            reverse_of(words[0] + words[1] + words[2] + words[3] + words[4]),
            words[6] + words[7] + words[0]]

def g_of(i, words):
    return shift_of(-i, g_base_of(shift_of(i, words)))

greek_cross = ['rd', 'r', 'ur', 'u',
               'lu', 'l', 'dl', 'd']

def words_of(desc):
    words = greek_cross
    for phi in desc:
        if phi[0] == 'f':
            words = f_of(int(phi[1]), words)
        if phi[0] == 'g':
            words = g_of({'e': 0, 'o': 1}[phi[1]], words)
    return words

def sum_of(vectors, coeffs = []):
    l = len(vectors)
    if not coeffs:
        coeffs = l*[1]
    return tuple([sum([coeffs[i]*vectors[i][j]
                       for i in range(l)])
                  for j in range(2)])

def step_to(letter, point):
    steps_dict = {'l': (-1, 0), 'r': (1, 0),
                  'u': (0, 1), 'd': (0, -1)}
    return sum_of([point, steps_dict[letter]])

def polylines_of(desc):
    words = words_of(desc)
    point = (0, 0)
    U = []
    for i in range(8):
        polyline = [point]
        for letter in words[i]:
            point = step_to(letter, point)
            polyline.append(point)
        U.append(polyline)
    center = sum_of([U[0][0], U[4][0]], [0.5, 0.5])
    U = [[sum_of([point, center], [1, -1])
          for point in polyline]
         for polyline in U]
    return U

def polyline_of(desc):
    U = polylines_of(desc)
    return [point
            for part in U[1:] + U[:1]
            for point in part[:-1]]

def box_of_chain(U):
    xs = [point[0] for part in U for point in part]
    ys = [point[1] for part in U for point in part]
    return (min(xs), max(xs), min(ys), max(ys))

def box_of_polyline(U):
    xs = [point[0] for point in U]
    ys = [point[1] for point in U]
    return (min(xs), max(xs), min(ys), max(ys))

def span_of(box):
    return max(box[1] - box[0], box[3] - box[2])

def asy_of(polyline):
    return '--'.join([str(point) for point in polyline])

def_side = 10

max_size = 500

def export_polyomino(desc, filename = ''):
    U = polyline_of(desc)
    if not filename:
        filename = 'polyomino-{}.asy'.format('-'.join(desc))
    box = box_of_polyline(U)
    span = span_of(box)
    side = def_side
    if span*side > max_size:
        side = max_size // span
    file = open(filename, 'x')
    file.write('import "tt-tools" as tt;\n')
    file.write('\n')
    file.write('s = {};\n'.format(side))
    file.write('\n')
    file.write('box = new real[] {{{}}};\n'.format(', '.join([str(coord)
                                                              for coord in box])))
    file.write('\n')
    file.write('path U = {}..cycle;\n'.format('--'.join([str(point)
                                                         for point in U])))
    file.write('\n')
    file.write('polyomino(U);')
    file.close()

def export_chain(desc, filename = ''):
    U = polylines_of(desc)
    P = [polyline[0] for polyline in U]
    if not filename:
        filename = 'chain-{}.asy'.format('-'.join(desc))
    box = box_of_chain(U)
    span = span_of(box)
    side = def_side
    if span*side > max_size:
        side = max_size // span
    file = open(filename, 'x')
    file.write('import "tt-tools" as tt;\n')
    file.write('\n')
    file.write('s = {};\n'.format(side))
    file.write('\n')
    file.write('box = new real[] {{{}}};\n'.format(', '.join([str(coord)
                                                              for coord in box])))
    file.write('\n')
    for i in range(1, 9):
        file.write('pair P{} = {};\n'.format(i, P[i % 8]))
    file.write('\n')
    for i in range(1, 9):
        file.write('path U{} = {};\n'.format(i, asy_of(U[i % 8])))
    file.write('\n')
    file.write('path[] U = {}..cycle;\n'.format('--'.join(['U{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    file.write('draw(scale(s)*U, p);\n')
    file.write('\n')
    file.write('mydots(new pair[] {{{}}});\n'.format(', '.join(['P{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    for i in range(1, 9):
        file.write('label("$P_{}$", scale(s)*P{}, unit(P{}));{}'.format(i, i, i, (i < 8)*'\n'))
    file.close()

def export_chains(desc, lift, filename = ''):
    U = polylines_of(desc)
    P = [polyline[0] for polyline in U]
    V = polylines_of(desc + lift)
    Q = [polyline[0] for polyline in V]
    if not filename:
        filename = 'chains-{}-then-{}.asy'.format('-'.join(desc),
                                                  '-'.join(lift))
    box = box_of_chain(V)
    span = span_of(box)
    side = def_side
    if span*side > max_size:
        side = max_size // span
    file = open(filename, 'x')
    file.write('import "tt-tools" as tt;\n')
    file.write('\n')
    file.write('s = {};\n'.format(side))
    file.write('\n')
    file.write('box = new real[] {{{}}};\n'.format(', '.join([str(coord)
                                                              for coord in box])))
    file.write('\n')
    for i in range(1, 9):
        file.write('pair P{} = {};\n'.format(i, P[i % 8]))
    file.write('\n')
    for i in range(1, 9):
        file.write('path U{} = {};\n'.format(i, asy_of(U[i % 8])))
    file.write('\n')
    file.write('path[] U = {}..cycle;\n'.format('--'.join(['U{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    for i in range(1, 9):
        file.write('pair Q{} = {};\n'.format(i, Q[i % 8]))
    file.write('\n')
    for i in range(1, 9):
        file.write('path V{} = {};\n'.format(i, asy_of(V[i % 8])))
    file.write('\n')
    file.write('path[] V = {}..cycle;\n'.format('--'.join(['V{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    file.write('draw(scale(s)*U, pb);\n')
    file.write('\n')
    file.write('draw(scale(s)*V, p);\n')
    file.write('\n')
    file.write('mydots(new pair[] {{{}}});\n'.format(', '.join(['Q{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    for i in range(1, 9):
        file.write('label("$Q_{}$", scale(s)*Q{}, unit(Q{}));{}'.format(i, i, i, (i < 8)*'\n'))
    file.close()

def export_chains_ext(desc, lifta, liftb, filename = ''):
    U = polylines_of(desc)
    P = [polyline[0] for polyline in U]
    V = polylines_of(desc + lifta)
    Q = [polyline[0] for polyline in V]
    W = polylines_of(desc + lifta + liftb)
    R = [polyline[0] for polyline in W]
    if not filename:
        filename = 'chains-{}-then-{}-then-{}.asy'.format('-'.join(desc),
                                                          '-'.join(lifta),
                                                          '-'.join(liftb))
    box = box_of_chain(W)
    span = span_of(box)
    side = def_side
    if span*side > max_size:
        side = max_size // span
    file = open(filename, 'x')
    file.write('import "tt-tools" as tt;\n')
    file.write('\n')
    file.write('s = {};\n'.format(side))
    file.write('\n')
    file.write('box = new real[] {{{}}};\n'.format(', '.join([str(coord)
                                                              for coord in box])))
    file.write('\n')
    for i in range(1, 9):
        file.write('pair P{} = {};\n'.format(i, P[i % 8]))
    file.write('\n')
    for i in range(1, 9):
        file.write('path U{} = {};\n'.format(i, asy_of(U[i % 8])))
    file.write('\n')
    file.write('path[] U = {}..cycle;\n'.format('--'.join(['U{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    for i in range(1, 9):
        file.write('pair Q{} = {};\n'.format(i, Q[i % 8]))
    file.write('\n')
    for i in range(1, 9):
        file.write('path V{} = {};\n'.format(i, asy_of(V[i % 8])))
    file.write('\n')
    file.write('path[] V = {}..cycle;\n'.format('--'.join(['V{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    for i in range(1, 9):
        file.write('pair R{} = {};\n'.format(i, R[i % 8]))
    file.write('\n')
    for i in range(1, 9):
        file.write('path W{} = {};\n'.format(i, asy_of(W[i % 8])))
    file.write('\n')
    file.write('path[] W = {}..cycle;\n'.format('--'.join(['W{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    file.write('draw(scale(s)*U, pr);\n')
    file.write('\n')
    file.write('draw(scale(s)*V, pb);\n')
    file.write('\n')
    file.write('draw(scale(s)*W, p);\n')
    file.write('\n')
    file.write('mydots(new pair[] {{{}}});\n'.format(', '.join(['R{}'.format(i) for i in range(1, 9)])))
    file.write('\n')
    for i in range(1, 9):
        file.write('label("$R_{}$", scale(s)*R{}, unit(R{}));{}'.format(i, i, i, (i < 8)*'\n'))
    file.close()

cutoff = 256;

def export_big(desc, filename = ''):
    U = polyline_of(desc)
    l = len(U)
    r = l // cutoff
    Us = [U[i*cutoff : (i + 1)*cutoff]
          for i in range(r)]
    Us.append(U[r*cutoff:])
    if not filename:
        filename = 'polyomino-{}.asy'.format('-'.join(desc))
    box = box_of_polyline(U)
    span = span_of(box)
    side = def_side
    if span*side > max_size:
        side = max_size // span
    file = open(filename, 'x')
    file.write('import "tt-tools" as tt;\n')
    file.write('\n')
    file.write('s = {};\n'.format(side))
    file.write('\n')
    file.write('box = new real[] {{{}}};\n'.format(', '.join([str(coord)
                                                              for coord in box])))
    file.write('\n')
    for i in range(r + 1):
        file.write('path U{} = {};\n'.format(i + 1, '--'.join([str(point)
                                                               for point in Us[i]])))
    file.write('\n')
    file.write('path[] U = {}..cycle;\n'.format('--'.join(['U{}'.format(i + 1)
                                                           for i in range(r + 1)])))
    file.write('\n')
    file.write('polyomino(U);')
    file.close()

